Revisiting BFloat16 Training

State-of-the-art generic low-precision training algorithms use a mix of 16-bit and 32-bit precision, creating the folklore that 16-bit hardware compute units alone are not enough to maximize model accuracy. As a result, deep learning accelerators are forced to support both 16-bit and 32-bit floating-point units (FPUs), which is more costly than only using 16-bit FPUs for hardware design. We ask: can we train deep learning models only with 16-bit floating-point units, while still matching the model accuracy attained by 32-bit training? Towards this end, we study 16-bit-FPU training on the widely adopted BFloat16 unit. While these units conventionally use nearest rounding to cast output to 16-bit precision, we show that nearest rounding for model weight updates often cancels small updates, which degrades the convergence and model accuracy. Motivated by this, we study two simple techniques well-established in numerical analysis, stochastic rounding and Kahan summation, to remedy the model accuracy degradation in 16-bit-FPU training. We demonstrate that these two techniques can enable up to 7% absolute validation accuracy gain in 16-bit-FPU training. This leads to 0.1% lower to 0.2% higher validation accuracy compared to 32-bit training across seven deep learning applications.

==> stochastic_and_kahan/acc_analyzer.py <==
import matplotlib.pyplot as plt
import numpy as np
from typing import Dict

from latexifypaper import default_latexify_config
from latexifypaper import latexify_setup_fig
from latexifypaper import latexify_finalize_fig

def window_smooth(a: np.ndarray, width: int = 100, align: str = 'left') -> np.ndarray:
    """
    Compute running window averaging thru convolution
    align: left/middle/right 
      left:   convolution is causal, e.g. output i averaged from [width] points to the left (including) of i
      center: convolution is non-causal, e.g. output i averaged from [width] points centered around i
      right:  convolution is non-causal, e.g. output i averaged from [width] points to the right (including) of i
    """
    weight = np.ones(width) * 1 / width
    b = np.convolve(a, weight, 'valid')
    if align == 'left':
        return b[:len(a)]
    elif align == 'center':
        return b[int(width / 2):int(width / 2) + len(a)]
    elif align == 'right':
        return b[width - 1:]
    else:
        raise ValueError("Unsupported alignment: ".format(align))

def plot_auc(path_dict: Dict[str, str],
             per_step_visual: bool = False,
             title: str = 'Train auc.',
             window_width: int = 100,
             xlabel: str = "Minibatches") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AccMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        acc = np.loadtxt(path_dict[label] + "/batch_auc.txt")
        if per_step_visual:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            acc = window_smooth(acc, width=window_width, align='center')
            print(title, label, "best auc ", np.max(acc))
            plt.plot(acc, label=label)
        else:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            print(title, label, "best acc ", np.max(acc))
            plt.plot(acc,'o', label=label, ms=2.5)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Accuracy")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")

def plot_acc(path_dict: Dict[str, str],
             per_step_visual: bool = False,
             title: str = 'Train acc.',
             window_width: int = 100,
             xlabel: str = "Minibatches") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AccMeter.
    """
    ylim=(50,80)
    latexify_config = default_latexify_config.copy()
    #latexify_config['title'] = title
    latexify_config['xlabel'] = xlabel
    latexify_config['ylabel'] = 'AUC'
    #latexify_config['xtick_pos'] = 'sdf'
    #latexify_config['xtick_label'] = 'sdf'
    latexify_config['ylim'] = ylim
    ax = latexify_setup_fig(latexify_config)
    plt.figure()
    for label in path_dict.keys():
        acc = np.loadtxt(path_dict[label] + "/batch_acc.txt")
        if 'Kahan' in label:
            acc = acc[::8]
        if per_step_visual:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            acc = window_smooth(acc, width=window_width, align='center')
            print(title, label, "best acc ", np.max(acc))
            plt.plot(acc, label=label)
        else:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            print(title, label, "best acc ", np.max(acc))
            plt.plot(acc,'o-', label=label, ms=2.5)
    #plt.title(title)
    #plt.xlabel(xlabel)
    #plt.ylabel("Accuracy")
    plt.legend()
    latexify_finalize_fig(ax, latexify_config)
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")


def plot_loss(path_dict: Dict[str, str],
              per_step_visual: bool = False,
              title: str = 'Train loss.',
              window_width: int = 100,
              xlabel: str = "Minibatches",
              file_name = "/batch_loss.txt") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AverageMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        loss = np.loadtxt(path_dict[label] + file_name)
        if per_step_visual:
            loss = window_smooth(loss, window_width, align='center')
            plt.plot(loss, label=label)
        else:
            plt.plot(loss, 'o', label=label, ms=2.5)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Loss")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")


==> stochastic_and_kahan/acc_analyzer_multi_seed.py <==
import matplotlib.pyplot as plt
import numpy as np
from typing import Dict

from latexifypaper import default_latexify_config
from latexifypaper import latexify_setup_fig
from latexifypaper import latexify_finalize_fig

# Colors coding:
# blue : full precision
# green : naive BF16
# orange : naive BF16, 32-bit weights
# orchid : stochastic BF16
# crimson : kahan BF16

def window_smooth(a: np.ndarray, width: int = 100, align: str = 'left') -> np.ndarray:
    """
    Compute running window averaging thru convolution
    align: left/middle/right 
      left:   convolution is causal, e.g. output i averaged from [width] points to the left (including) of i
      center: convolution is non-causal, e.g. output i averaged from [width] points centered around i
      right:  convolution is non-causal, e.g. output i averaged from [width] points to the right (including) of i
    """
    weight = np.ones(width) * 1 / width
    b = np.convolve(a, weight, 'valid')
    if align == 'left':
        return b[:len(a)]
    elif align == 'center':
        return b[int(width / 2):int(width / 2) + len(a)]
    elif align == 'right':
        return b[width - 1:]
    else:
        raise ValueError("Unsupported alignment: ".format(align))

'''def plot_auc(path_dict: Dict[str, str],
             per_step_visual: bool = False,
             title: str = 'Train auc.',
             window_width: int = 100,
             xlabel: str = "Minibatches",
             seeds = [1,2,3],
             file_name: str = "/batch_auc.txt",
             ylim = None) -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AccMeter.
    """
    latexify_config = default_latexify_config.copy()
    #latexify_config['title'] = title
    latexify_config['xlabel'] = xlabel
    latexify_config['ylabel'] = 'AUC'
    #latexify_config['xtick_pos'] = 'sdf'
    #latexify_config['xtick_label'] = 'sdf'
    latexify_config['ylim'] = ylim
    ax = latexify_setup_fig(latexify_config)
    ax.set_aspect('equal')
    plt.figure()
    error_dots = 10
    for label in path_dict.keys():
        acc_seeds = np.ndarray([])
        for seed in seeds:
            path_dict[label] = path_dict[label][:path_dict[label].find('seed')+5] + str(seed) + path_dict[label][path_dict[label].find('seed')+6:]
            if acc_seeds.size != 1:
                acc_seeds = np.append(acc_seeds, np.expand_dims(np.loadtxt(path_dict[label] + file_name),axis=0), axis=0)
            else:
                acc_seeds = np.expand_dims(np.loadtxt(path_dict[label] + file_name), axis=0)
        if per_step_visual:
            if np.mean(acc_seeds) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc_seeds *= 100.0
            smooth_acc_seeds = np.zeros((len(seeds), window_smooth(acc_seeds[0], width=window_width, align='center').size))
            for i in range(len(seeds)):
                smooth_acc_seeds[i] = window_smooth(acc_seeds[i], width=window_width, align='center')
            acc = np.mean(smooth_acc_seeds, axis=0)
            plt.plot(acc, label=label)
            plt.errorbar(list(range(0, len(acc), len(acc)//error_dots)), acc[::len(acc)//error_dots], 
                    np.std(smooth_acc_seeds, axis=0)[::len(acc)//error_dots], linestyle='None', 
                    marker='^', color='k', ms=3, zorder=5)
        else:
            acc = np.mean(acc_seeds,axis=0)
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            plt.plot(acc,'-o', label=label, ms=2.5)
            plt.errorbar(list(range(0, len(acc), len(acc)//error_dots)), acc[::len(acc)//error_dots], 
                    np.std(acc_seeds, axis=0)[::len(acc)//error_dots], linestyle='None', 
                    marker='^', color='k', ms=3)
        #print(title, label, "best acc mean: {}, std: {}".format(np.mean(np.max(acc_seeds, axis=1)), np.std(np.max(acc_seeds, axis=1))))
        #paper format
        print(title, label, "best auc mean & std: ${:.2f} \\pm {:.2f}$".format(np.mean(np.max(acc_seeds, axis=1)), np.std(np.max(acc_seeds, axis=1))))
    #if ylim:
    #    plt.ylim(ylim)
    #plt.title(title)
    #plt.xlabel(xlabel)
    #plt.ylabel("AUC")
    plt.legend()
    latexify_finalize_fig(ax, latexify_config)
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")
'''
def plot_acc(path_dict: Dict[str, str],
             per_step_visual: bool = False,
             title: str = 'Train acc.',
             window_width: int = 100,
             xlabel: str = "Minibatches",
             ylabel: str = "Accuracy",
             seeds = [1,2,3],
             file_name: str = "/batch_acc.txt",
             ylim = None,
             best = 'max') -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AccMeter.
    """
    latexify_config = default_latexify_config.copy()
    #latexify_config['title'] = title
    latexify_config['xlabel'] = xlabel
    latexify_config['ylabel'] = ylabel
    #latexify_config['xtick_pos'] = 'sdf'
    #latexify_config['xtick_label'] = 'sdf'
    latexify_config['ylim'] = ylim
    ax = latexify_setup_fig(latexify_config)
    #ax.set_aspect('equal')
    plt.figure()
    error_dots = 5
    for label in path_dict.keys():
        if 'Full' in label:
            color = 'royalblue'
        elif 'nearest' in label:
            color = 'lightcoral'
        elif 'stochastic' in label:
            color = 'darkorange'
        elif 'kahan' in label:
            color = 'green'
        else:
            color = 'orange'

        acc_seeds = np.ndarray([])
        for seed in seeds:
            path_dict[label] = path_dict[label][:path_dict[label].find('seed')+5] + str(seed) + path_dict[label][path_dict[label].find('seed')+6:]
            if acc_seeds.size != 1:
                acc_seeds = np.append(acc_seeds, np.expand_dims(np.loadtxt(path_dict[label] + file_name),axis=0), axis=0)
            else:
                acc_seeds = np.expand_dims(np.loadtxt(path_dict[label] + file_name), axis=0)
        if per_step_visual:
            if np.mean(acc_seeds) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc_seeds *= 100.0
            smooth_acc_seeds = np.zeros((len(seeds), window_smooth(acc_seeds[0], width=window_width, align='center').size))
            for i in range(len(seeds)):
                smooth_acc_seeds[i] = window_smooth(acc_seeds[i], width=window_width, align='center')
            acc = np.mean(smooth_acc_seeds, axis=0)
            plt.plot(acc, label=label, color=color)
            plt.errorbar(list(range(0, len(acc), len(acc)//error_dots)), acc[::len(acc)//error_dots], 
                    np.std(smooth_acc_seeds, axis=0)[::len(acc)//error_dots], linestyle='None', 
                    marker='^', color='k', ms=3, zorder=5)
        else:
            acc = np.mean(acc_seeds,axis=0)
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            plt.plot(acc,'-o', label=label, ms=2.5, color=color)
            plt.errorbar(list(range(0, len(acc), len(acc)//error_dots)), acc[::len(acc)//error_dots], 
                    np.std(acc_seeds, axis=0)[::len(acc)//error_dots], linestyle='None', 
                    marker='^', color='k', ms=3)
        #print(title, label, "best acc mean: {}, std: {}".format(np.mean(np.max(acc_seeds, axis=1)), np.std(np.max(acc_seeds, axis=1))))
        #paper format
        if best == 'max':
            print(title, label, "best acc mean & std: ${:.2f} \\pm {:.2f}$".format(np.mean(np.max(acc_seeds, axis=1)), np.std(np.max(acc_seeds, axis=1))))
        else:
            print(title, label, "best error mean & std: ${:.2f} \\pm {:.2f}$".format(np.mean(np.min(acc_seeds, axis=1)), np.std(np.min(acc_seeds, axis=1))))
    #ax = latexify_setup_fig(latexify_config)
    #if ylim:
    #    plt.ylim(ylim)
    #plt.title(title)
    #plt.xlabel(xlabel)
    #plt.ylabel("Accuracy")
    plt.legend()
    latexify_finalize_fig(ax, latexify_config)
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")


def plot_loss(path_dict: Dict[str, str],
              per_step_visual: bool = False,
              title: str = 'Train loss.',
              window_width: int = 100,
              xlabel: str = "Minibatches",
              ylabel: str = "Loss",
              seeds = [1,2,3],
              file_name: str = "/batch_acc.txt",
              ylim = None,
              best = 'min') -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AverageMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        loss_seeds = np.ndarray([])
        for seed in seeds:
            path_dict[label] = path_dict[label][:path_dict[label].find('seed')+5] + str(seed) + path_dict[label][path_dict[label].find('seed')+6:]
            if loss_seeds.size != 1:
                loss_seeds = np.append(loss_seeds, np.expand_dims(np.loadtxt(path_dict[label] + file_name),axis=0), axis=0)
            else:
                loss_seeds = np.expand_dims(np.loadtxt(path_dict[label] + file_name), axis=0)
        loss = np.mean(loss_seeds, axis=0)
        if per_step_visual:
            loss = window_smooth(loss, window_width, align='center')
            plt.plot(loss, label=label)
        else:
            plt.plot(loss, 'o-', label=label, ms=2.5)
        if best == 'max':
            print(title, label, "best acc mean & std: ${:.2f} \\pm {:.2f}$".format(np.mean(np.max(loss_seeds, axis=1)), np.std(np.max(loss_seeds, axis=1))))
        else:
            print(title, label, "best error mean & std: ${:.2f} \\pm {:.2f}$".format(np.mean(np.min(loss_seeds, axis=1)), np.std(np.min(loss_seeds, axis=1))))
    if ylim:
        plt.ylim(ylim)    
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Loss")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")


==> stochastic_and_kahan/deepspeech_acc_analyzer.py <==
import matplotlib.pyplot as plt
import numpy as np
from typing import Dict

def window_smooth(a: np.ndarray, width: int = 100, align: str = 'left') -> np.ndarray:
    """
    Compute running window averaging thru convolution
    align: left/middle/right 
      left:   convolution is causal, e.g. output i averaged from [width] points to the left (including) of i
      center: convolution is non-causal, e.g. output i averaged from [width] points centered around i
      right:  convolution is non-causal, e.g. output i averaged from [width] points to the right (including) of i
    """
    weight = np.ones(width) * 1 / width
    b = np.convolve(a, weight, 'valid')
    if align == 'left':
        return b[:len(a)]
    elif align == 'center':
        return b[int(width / 2):int(width / 2) + len(a)]
    elif align == 'right':
        return b[width - 1:]
    else:
        raise ValueError("Unsupported alignment: ".format(align))

def plot_wer(path_dict: Dict[str, str],
             per_step_visual: bool = False,
             title: str = 'Train acc.',
             window_width: int = 100,
             xlabel: str = "Minibatches") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AccMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        acc = np.loadtxt(path_dict[label] + "/batch_WER.txt")
        if per_step_visual:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            acc = window_smooth(acc, width=window_width, align='center')
            print(title, label, "best acc ", np.max(acc))
            plt.plot(acc, label=label)
        else:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            print(title, label, "best err ", np.min(acc))
            plt.plot(acc,'o', label=label, ms=2.5)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Accuracy")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")

def plot_cer(path_dict: Dict[str, str],
             per_step_visual: bool = False,
             title: str = 'Train acc.',
             window_width: int = 100,
             xlabel: str = "Minibatches") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AccMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        acc = np.loadtxt(path_dict[label] + "/batch_CER.txt")
        if per_step_visual:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            acc = window_smooth(acc, width=window_width, align='center')
            print(title, label, "best acc ", np.max(acc))
            plt.plot(acc, label=label)
        else:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            print(title, label, "best err ", np.min(acc))
            plt.plot(acc,'o', label=label, ms=2.5)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Accuracy")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")

def plot_loss(path_dict: Dict[str, str],
              per_step_visual: bool = False,
              title: str = 'Train loss.',
              window_width: int = 100,
              xlabel: str = "Minibatches") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AverageMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        loss = np.loadtxt(path_dict[label] + "/batch_Loss.txt")
        if per_step_visual:
            loss = window_smooth(loss, window_width, align='center')
            plt.plot(loss, label=label)
        else:
            plt.plot(loss, 'o', label=label, ms=2.5)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Loss")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")


==> stochastic_and_kahan/latexifypaper.py <==
from math import sqrt
import matplotlib
from matplotlib import rc
import matplotlib.pyplot as plt


SYNC_EFFICIENCY = 3.3

LINEWIDTH=2

MARKERSIZE=10

MARKEREDGEWIDTH=2

SPINE_COLOR = 'gray'
#matplotlib.style.use(['seaborn-dark-palette'])
#matplotlib.style.use(['seaborn-deep'])

matplotlib.style.use(['seaborn-colorblind'])

pad_inches = 0.02

markers = {}
markers['uniform'] = ''
markers['systematic']='s'
markers['gd']='v'
markers['refined']='o'
markers['fully']='*'
markers['smart']='+'
markers['backward']='d'

legendParams = {}
legendParams['framealpha'] = 0.7
#legendParams['fontsize']=8
#legendParams['frameon']=False

commonPlotArguments={}
commonPlotArguments['markersize']=6
#commonPlotArguments['markevery']=0.1

RCPARAM_CONFIG = {
              # 'axes.labelsize': 18, # fontsize for x and y labels (was 10)
              # 'axes.titlesize': 15,
              # 'font.size': 15, # was 10
              # 'legend.fontsize': 13, # was 10
              # 'xtick.labelsize': 16,
              # 'ytick.labelsize': 16,
        'axes.labelsize': 15,
        'axes.titlesize': 12,
        'legend.fontsize': 13,
        'font.size': 10,
        'xtick.labelsize': 14,
        'ytick.labelsize': 14
    }


def latexify(fig_width=None, fig_height=None, columns=1, rc_params=None):
    """Set up matplotlib's RC params for LaTeX plotting.
    Call this before plotting a figure.
    Parameters
    ----------
    fig_width : float, optional, inches
    fig_height : float,  optional, inches
    columns : {1, 2}
    """

    # code adapted from http://www.scipy.org/Cookbook/Matplotlib/LaTeX_Examples

    # Width and max height in inches for IEEE journals taken from
    # computer.org/cms/Computer.org/Journal%20templates/transactions_art_guide.pdf

    assert(columns in [1,2])

    if fig_width is None:
        fig_width = 3.39 if columns==1 else 6.9 # width in inches

    if fig_height is None:
        golden_mean = (sqrt(5)-1.0)/2.0    # Aesthetic ratio
        fig_height = fig_width*golden_mean # height in inches

    MAX_HEIGHT_INCHES = 8.0
    if fig_height > MAX_HEIGHT_INCHES:
        print("WARNING: fig_height too large:" + fig_height + 
              "so will reduce to" + MAX_HEIGHT_INCHES + "inches.")
        fig_height = MAX_HEIGHT_INCHES
              
            #'text.fontsize': 8, # was 10

    rc_params = {#'backend': 'ps',
               #'text.latex.preamble': [r'\usepackage{gensymb}'],
               'axes.labelsize': 28, # fontsize for x and y labels (was 10)
               'axes.titlesize': 28,
               'font.size': 18, # was 10
               'legend.fontsize': 20, # was 10
               'xtick.labelsize': 22,
               'ytick.labelsize': 22,
               #'text.usetex': True,
               'figure.figsize': [fig_width,fig_height],
               'font.family': 'serif'
     }
    #rc_params.update({'backend': 'ps',
    #          'text.latex.preamble': [r'\usepackage{gensymb}', r'\usepackage{amsmath}'],
    #          'text.usetex': True,
    #          'figure.figsize': [fig_width,fig_height],
    #})
    rc('font',**{'family':'serif','serif':['Computer Modern Roman']})

    matplotlib.rcParams.update(rc_params)


def format_axes(ax):

    for spine in ['top', 'right']:
        ax.spines[spine].set_visible(False)

    for spine in ['left', 'bottom']:
        ax.spines[spine].set_color(SPINE_COLOR)
        ax.spines[spine].set_linewidth(0.5)

    ax.xaxis.set_ticks_position('bottom')
    ax.yaxis.set_ticks_position('left')

    for axis in [ax.xaxis, ax.yaxis]:
        axis.set_tick_params(direction='out', color=SPINE_COLOR)
    ax.yaxis.set_tick_params(pad=0)

    return ax


######################## EXAMPLE USAGE ##########################

##### HELPER ##########
default_latexify_config = {
    'aspect_ratio': [3.3, 2.8],
    'legend_frame_alpha': 0.25,
    #'xlim': [1,32],
    'ylim': [None,None],
    #'xtick_pos': [1,2,4,8,16,32],
    #'xtick_label': [1,2,4,8,16,32],
    'xlabel': 'Compression rate',
    #'logx': True,
    'minor_tick_off': True,
    'legend_loc': 'best',
}


def latexify_setup_fig(config=None, rc_params=None):
    if 'ax' in config.keys():
        # most for subplot purpose
        return config['ax']
   
    latexify(columns=2, rc_params=rc_params)

    if ('aspect_ratio' in config.keys()) and (config['aspect_ratio'] is not None):
        plt.figure(figsize=config['aspect_ratio'])
    else:
        plt.figure()
    ax = plt.subplot(111)
    return ax

def latexify_finalize_fig(ax, config=None):
    plt.grid()
    leg = plt.gca().legend_
    # if leg is None:
    #     leg = plt.legend()
    if leg is not None:
        leg.get_frame().set_linewidth(0.0)
    if 'logx' in config.keys() and (config['logx'] is not None):
        if config['logx']:
            plt.xscale('log')
        else:
            plt.xscale('linear')
    if 'logy' in config.keys() and (config['logy'] is not None):
        if config['logy']:
            plt.yscale('log')
        else:
            plt.yscale('linear')
    if 'legend_frame_alpha' in config.keys() and (config['legend_frame_alpha'] is not None) \
        and leg is not None:
        leg.framealpha = config['legend_frame_alpha']
    if 'xlim' in config.keys() and (config['xlim'] is not None):
        plt.xlim(config['xlim'])
    if 'ylim' in config.keys() and (config['ylim'] is not None):
        plt.ylim(config['ylim'])
    if 'xlabel' in config.keys() and (config['xlabel'] is not None):
        plt.xlabel(config['xlabel'])
    if 'ylabel' in config.keys() and (config['ylabel'] is not None):
        plt.ylabel(config['ylabel'])
    if 'title' in config.keys() and (config['title'] is not None):
        plt.title(config['title'])
    if 'xtick_pos' in config.keys() and (config['xtick_pos'] is not None):
        plt.xticks(config['xtick_pos'], config['xtick_label'])
    if 'minor_tick_off' in config.keys() and (config['minor_tick_off'] is not None):
        if config['minor_tick_off']:
            plt.minorticks_off()
    format_axes(ax)
    plt.tight_layout()



##### EXAMPLE #########
'''
from plotter import default_latexify_config
from plotter import latexify_setup_fig
from plotter import latexify_finalize_fig
def eigenspace_overlap_vs_prec_n_d(vary_n,vary_d,prec_x,plot_bounds):
    latexify_config = default_latexify_config.copy()
    latexify_config['logx'] = True
    latexify_config['logy'] = True
    latexify_config['ylabel'] = r'$1-\mathcal{E}$'
    ns = [100,300,1000,3000,10000,30000,100000] if vary_n else [10000]
    # ds = [10,30,100,300,1000,3000,10000,30000] if vary_d else [10]
    # ns = [1000,3000,10000,30000,100000] if vary_n else [100000]
    ds = [10,30,100,300,1000] if vary_d else [10]
    n_str = '_vary_n' if vary_n else ''
    d_str = '_vary_d' if vary_d else ''
    if prec_x:
        x_str = 'prec'
        bs = [1,2,4,8,16]
        latexify_config['title'] = r'Eigen. Overlap ($\mathcal{E}$) vs. Precision ($b$)'
        latexify_config['xlabel'] = 'Precision ($b$)'
        latexify_config['xtick_pos'] = bs
        latexify_config['xtick_label'] = bs
        latexify_config['xlim'] = [1,16]
    else:
        assert vary_n or vary_d
        x_str = 'd' if vary_d else 'n'
        bs = [1,2,4]
        latexify_config['xlim'] = [None,None]
        latexify_config['xtick_pos'] = None
        latexify_config['xtick_label'] = None
        latexify_config['xlabel'] = 'Emb. Dim. ($d$)' if vary_d else 'Vocab. Size ($n$)'
        latexify_config['title'] = r'Eigen. Overlap ($\mathcal{E}$) vs. ' + latexify_config['xlabel']
        # if vary_d:
        #     latexify_config['xtick_pos'] = ds
        #     latexify_config['xtick_label'] = ds
        # else:
        #     latexify_config['xtick_pos'] = ns
        #     latexify_config['xtick_label'] = ns
    ax = latexify_setup_fig(latexify_config)
    full_matrices = False
    overlaps = np.zeros((len(ns),len(ds),(len(bs))))
    bounds = np.zeros((len(ns),len(ds),(len(bs))))
    a_values = np.zeros((len(ns),len(ds)))
    for i_n,n in enumerate(ns):
        for i_d,d in enumerate(ds):
            lim = 1.0/np.sqrt(d)
            X = np.random.uniform(low=-lim, high=lim, size=(n,d))
            U,S,_ = np.linalg.svd(X,full_matrices=full_matrices)
            # s_max = S[0]
            s_min = S[d-1]
            a_values[i_n,i_d] = s_min / np.sqrt(n/d)
            print('a = {}'.format(a_values[i_n,i_d]))
            for i_b,b in enumerate(bs):
                Xq,_,_ = compress.compress_uniform(X, b, adaptive_range=False, stochastic_round=True)
                Uq,_,_ = np.linalg.svd(Xq,full_matrices=full_matrices)
                # H = Xq @ Xq.T - X @ X.T
                overlaps[i_n,i_d,i_b] = 1 - np.linalg.norm(Uq[:,:d].T @ U[:,:d])**2 / d
                # bound1[i_b] = np.linalg.norm(H)**2 / (d * s_min**4)
                # bounds[i_n,i_d,i_b] = 20 / ((2**b-1)**2 * a_values[i_n,i_d]**4)
                bounds[i_n,i_d,i_b] = 0.2 * n**2 / (d**2 * (2**b-1)**2 * np.mean(S**2)**2)
                print('n = {}, d = {}, b = {}, overlap = {}, s_min = {}'.format(n, d, b, overlaps[i_n,i_d,i_b], s_min))
    # plt.figure(1)
    # bound_line_styles = ['-','--']
    leg = []
    if prec_x:
        # n_colors = ['b','g','r','k']
        # d_markers = ['s','o','x','d']
        styles = ['s-','o--','x:','d-.']
        for i_n,n in enumerate(ns):
            for i_d,d in enumerate(ds):
                leg.append('1-overlap (n={},d={})'.format(n,d))
                plt.plot(bs, overlaps[i_n,i_d,:], styles[i_n])
                # plt.plot(bs, overlaps[i_n,i_d,:])
                # plt.plot(bs, overlaps[i_n,i_d,:], n_colors[i_n] + d_markers[i_d] + bound_line_styles[0])
                if plot_bounds:
                    leg.append('bound (n={},d={})'.format(n,d))
                    plt.plot(bs, bounds[i_n,i_d,:], styles[i_n])
                    # plt.plot(bs, bounds[i_n,i_d,:], n_colors[i_n] + d_markers[i_d] + bound_line_styles[1])
    else:
        assert vary_n or vary_d
        if vary_d:
            styles = ['s-','o--','x:','d;']
            # n_colors = ['b','g','r','k']
            # b_markers = ['s','o','x','d']
            for i_n,n in enumerate(ns):
                for i_b,b in enumerate(bs):
                    leg.append('1-overlap (n={},b={})'.format(n,b))
                    plt.plot(ds, overlaps[i_n,:,i_b], styles[i_b], label='$b={}$'.format(b))
                    # plt.plot(ds, overlaps[i_n,:,i_b], n_colors[i_b] + b_markers[i_b] + bound_line_styles[0])
                    # plt.plot(ds, overlaps[i_n,:,i_b], label='$b$='+str(b))
                    if plot_bounds:
                        leg.append('bound (n={},b={})'.format(n,b))
                        plt.plot(ds, bounds[i_n,:,i_b], styles[i_b])
                        # plt.plot(ds, bounds[i_n,:,i_b], n_colors[i_b] + b_markers[i_b] + bound_line_styles[1])
        elif vary_n:
            styles = ['s-','o--','x:','d;']
            # d_colors = ['b','g','r','k']
            # b_markers = ['s','o','x','d']
            for i_d,d in enumerate(ds):
                for i_b,b in enumerate(bs):
                    leg.append('1-overlap (d={},b={})'.format(d,b))
                    plt.plot(ns, overlaps[:,i_d,i_b], styles[i_b], label='$b={}$'.format(b))
                    # plt.plot(ns, overlaps[:,i_d,i_b], d_colors[i_b] + b_markers[i_b] + bound_line_styles[0])
                    # plt.plot(ns, overlaps[:,i_d,i_b], label='$b$='+str(b))
                    if plot_bounds:
                        leg.append('bound (d={},b={})'.format(d,b))
                        plt.plot(ns, bounds[:,i_d,i_b], styles[i_b])
    # plt.xlabel(x_str)
    # plt.ylabel('1-overlap')
    # plt.legend(leg)
    # plt.yscale('log')
    # plt.xscale('log')
    # plt.ylim((10**(-12), 1))
    # plt.xticks(bs,bs)
    # plt.title('1-overlap vs. {}'.format(x_str))
    latexify_finalize_fig(ax, latexify_config)
    save_plot('micro_eig_overlap_vs_{}{}{}.pdf'.format(x_str, n_str, d_str))
'''


==> stochastic_and_kahan/plot_all.sh <==
export PATH=/projects/anaconda3/bin:$PATH
. /projects/anaconda3/etc/profile.d/conda.sh

python plot_bert_base_mnli.py
python plot_deepspeech_libri.py
python plot_dlrm_kaggle.py
python plot_dlrm_terabyte.py
python plot_resnet18_cifar10.py
python plot_resnet50_imagenet.py


==> stochastic_and_kahan/plot_bert_base_mnli.py <==
#import acc_analyzer
import acc_analyzer_multi_seed

# BERT Train
path_dict = {
    "Full precision":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/full_precision_seed_1/samba/train",
    #"BF16 All Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/samba/train",
    "16-bit stochastic":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/bf16_fw_near_bw_near_optim_near_weight_stochastic_seed_1/samba/train",
    "16-bit kahan":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/bf16_all_nearest_weight_acc_kahan_seed_1/samba/train",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=True, title="BERT Train Accuracy", window_width=100, seeds=[2,3])
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="BERT Train Loss", window_width=100, seeds=[2,3])

# BERT Eval
path_dict = {
    "Full precision":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/full_precision_seed_1/samba/test/mnli",
    #"BF16 All Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/samba/test/mnli",
    "16-bit stochastic":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/bf16_fw_near_bw_near_optim_near_weight_stochastic_seed_1/samba/test/mnli",
    "16-bit kahan":"/projects/pedramz/simulator/src/lpsim/third_party/huggingface/examples/tmp/bf16_all_nearest_weight_acc_kahan_seed_1/samba/test/mnli",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=False, title="BERT Eval Accuracy", xlabel="Steps", seeds=[2,3])
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=False, title="BERT Eval Loss", xlabel="Steps", seeds=[2,3])



==> stochastic_and_kahan/plot_deepspeech_an4.py <==
import deepspeech_acc_analyzer

# DeepSpeech Train
path_dict = {
    "Full Precision":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/full_precision_seed_1//train",
    "FP16 All Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/fp16_fw_near_bw_near_optim_near_weight_acc_near_seed_1//train",
    "BF16 All Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1//train",
    "Only Weight Accumulation BF16 Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/bf16_fw_full_bw_full_optim_full_weight_acc_near_seed_1//train",
    "Only Weight Accumulation FP32":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/bf16_fw_near_bw_near_optim_near_weight_acc_full_seed_1//train",
    }

deepspeech_acc_analyzer.plot_loss(path_dict, per_step_visual=True, title="DeepSpeech Train Loss", window_width=100)

# DeepSpeech Eval
path_dict = {
    "Full Precision":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/full_precision_seed_1//test",
    "FP16 All Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/fp16_fw_near_bw_near_optim_near_weight_acc_near_seed_1//test",
    "BF16 All Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1//test",
    "Only Weight Accumulation BF16 Nearest":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/bf16_fw_full_bw_full_optim_full_weight_acc_near_seed_1//test",
    "Only Weight Accumulation FP32":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/bf16_fw_near_bw_near_optim_near_weight_acc_full_seed_1//test",
    }

deepspeech_acc_analyzer.plot_wer(path_dict, per_step_visual=False, title="DeepSpeech Eval wer", xlabel="Steps")
deepspeech_acc_analyzer.plot_cer(path_dict, per_step_visual=False, title="DeepSpeech Eval cer", xlabel="Steps")



==> stochastic_and_kahan/plot_deepspeech_libri.py <==
#import deepspeech_acc_analyzer
import acc_analyzer_multi_seed

# DeepSpeech Train
path_dict = {
    "Full precision":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/full_precision_seed_1//train/",
    #"Naive BF16":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/bf16_naive_all_nearest_seed_1//train/",
    "16-bit stochastic":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/bf16_stochastic_seed_1//train/",
    "16-bit Kahan":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/bf16_kahan_seed_1//train/",
    }

#deepspeech_acc_analyzer.plot_loss(path_dict, per_step_visual=True, title="DeepSpeech Train Loss", window_width=100)
#acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="DeepSpeech Train Loss", window_width=100)

# DeepSpeech Eval
path_dict = {
    "Full precision":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/full_precision_seed_1//test/",
    #"Naive BF16":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/bf16_naive_all_nearest_seed_1//test/",
    "16-bit stochastic":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/bf16_stochastic_seed_1//test/",
    "16-bit kahan":"/projects/pedramz/simulator/src/lpsim/third_party/deepspeech2//tmp/libri/bf16_kahan_seed_1//test/",
    }

#deepspeech_acc_analyzer.plot_wer(path_dict, per_step_visual=False, title="DeepSpeech Eval wer", xlabel="Steps")
#deepspeech_acc_analyzer.plot_cer(path_dict, per_step_visual=False, title="DeepSpeech Eval cer", xlabel="Steps")

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=False, title="DeepSpeech Eval wer", xlabel="Steps", ylabel="Error", file_name="batch_WER.txt", best="min")
acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=False, title="DeepSpeech Eval cer", xlabel="Steps", ylabel="Error", file_name="batch_CER.txt", best="min")


==> stochastic_and_kahan/plot_dlrm_kaggle.py <==
#import acc_analyzer
import acc_analyzer_multi_seed

# DLRM Kaggle Train
path_dict = {
    "Full precision":"/projects/pedramz/dlrm/tmp/full_precision_seed_1/train",
    #"BF16 All Nearest":"/projects/pedramz/dlrm/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/train",
    "16-bit stochastic":"/projects/pedramz/dlrm/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_stochatic_seed_1/train",
    "16-bit kahan":"/projects/pedramz/dlrm/tmp/bf16_all_nearest_weight_acc_kahan_seed_1/train",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=True, title="DLRM Kaggle Train Accuracy", window_width=2000)
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="DLRM Kaggle Train Loss", window_width=2000)

# DLRM Kaggle Eval
path_dict = {
    "Full precision":"/projects/pedramz/dlrm/tmp/full_precision_seed_1/test",
    #"BF16 All Nearest":"/projects/pedramz/dlrm/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/test",
    "16-bit stochastic":"/projects/pedramz/dlrm/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_stochatic_seed_1/test",
    "16-bit kahan":"/projects/pedramz/dlrm/tmp/bf16_all_nearest_weight_acc_kahan_seed_1/test",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=False, title="DLRM Kaggle Eval Accuracy", xlabel="Steps", ylabel="AUC", file_name="/batch_auc.txt")
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=False, title="DLRM Kaggle Eval Loss", xlabel="Steps")



==> stochastic_and_kahan/plot_dlrm_terabyte.py <==
#import acc_analyzer
import acc_analyzer_multi_seed

# DLRM Terabyte Train
path_dict = {
    "Full precision":"/projects/pedramz/dlrm/tmp/terabyte/full_precision_seed_1/train",
    #"BF16 All Nearest":"/projects/pedramz/dlrm/tmp/terabyte/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/train",
    "16-bit stochastic":"/projects/pedramz/dlrm/tmp/terabyte/bf16_fw_near_bw_near_optim_near_weight_acc_stochastic_seed_1/train",
    "16-bit kahan":"/projects/pedramz/dlrm/tmp/terabyte/bf16_all_near_weight_acc_kahan_seed_1/train",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=True, title="DLRM Terabyte Train acc", window_width=2000)
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="DLRM Terabyte Train Loss", window_width=2000)

# DLRM Terabyte Eval
path_dict = {
    "Full precision":"/projects/pedramz/dlrm/tmp/terabyte/full_precision_seed_1/test",
    #"BF16 All Nearest":"/projects/pedramz/dlrm/tmp/terabyte/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/test",
    "16-bit stochastic":"/projects/pedramz/dlrm/tmp/terabyte/bf16_fw_near_bw_near_optim_near_weight_acc_stochastic_seed_1/test",
    "16-bit kahan":"/projects/pedramz/dlrm/tmp/terabyte/bf16_all_near_weight_acc_kahan_seed_1/test",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=False, title="DLRM Terabyte Eval auc", xlabel="Steps", ylabel="AUC", file_name="/batch_auc.txt")
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=False, title="DLRM Terabyte Eval Loss", xlabel="Steps")



==> stochastic_and_kahan/plot_fairseq_wiki103.py <==
#import acc_analyzer
import acc_analyzer_multi_seed

# WIKI103 Train
path_dict = {
    "Full precision":"/projects/pedramz/simulator/src/lpsim/third_party/fairseq/tmp/full_precision_seed_1/train",
    "16-bit stochastic":"/projects/pedramz/simulator/src/lpsim/third_party/fairseq/tmp/bf16_stochastic_seed_1/train",
    "16-bit kahan":"/projects/pedramz/simulator/src/lpsim/third_party/fairseq/tmp/bf16_kahan_seed_1/train",
    }

#acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=True, title="WIKI103 Train Accuracy", window_width=100)
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="WIKI103 Train Loss", window_width=100, file_name = "/loss.txt")
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="WIKI103 Train ppl", window_width=100, file_name = "/ppl.txt")

# WIKI103 Eval
path_dict = {
    "Full precision":"/projects/pedramz/simulator/src/lpsim/third_party/fairseq/tmp/full_precision_seed_1/test",
    "16-bit stochastic":"/projects/pedramz/simulator/src/lpsim/third_party/fairseq/tmp/bf16_stochastic_seed_1/test",
    "16-bit kahan":"/projects/pedramz/simulator/src/lpsim/third_party/fairseq/tmp/bf16_kahan_seed_1/test",
    }

#acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=False, title="WIKI103 Eval Accuracy", xlabel="Steps")
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=False, title="WIKI103 Eval Loss", xlabel="Steps", file_name = "/loss.txt")
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="WIKI103 Eval ppl", xlabel="step", file_name = "/ppl.txt")



==> stochastic_and_kahan/plot_resnet18_cifar10.py <==
#import resnet_acc_analyzer
import acc_analyzer_multi_seed

# ResNet18 CIFAR10 Train
path_dict = {
    "Full precision":"/projects/pedramz/pytorch-cifar10/tmp/full_precision_seed_1/train",
    #"BF16 All Nearest":"/projects/pedramz/pytorch-cifar10/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/train",
    "16-bit stochastic":"/projects/pedramz/pytorch-cifar10/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_stochastic_seed_1/train",
    "16-bit kahan":"/projects/pedramz/pytorch-cifar10/tmp/bf16_all_nearest_weight_acc_kahan_seed_1/train",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=True, title="ResNet18 CIFAR10 Train Accuracy", file_name='_acc.log', ylim=(75,101))
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=True, title="ResNet18 CIFAR10 Train Loss", file_name='_loss.log', ylim=(0,1))
#resnet_acc_analyzer.plot_acc(path_dict, per_step_visual=True, title="ResNet18 CIFAR10 Train Accuracy")
#resnet_acc_analyzer.plot_loss(path_dict, per_step_visual=True, title="ResNet18 CIFAR10 Train Loss")

# ResNet18 CIFAR10 Eval
path_dict = {
    "Full precision":"/projects/pedramz/pytorch-cifar10/tmp/full_precision_seed_1/eval",
    #"BF16 All Nearest":"/projects/pedramz/pytorch-cifar10/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/eval",
    "16-bit stochastic":"/projects/pedramz/pytorch-cifar10/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_stochastic_seed_1/eval",
    "16-bit kahan":"/projects/pedramz/pytorch-cifar10/tmp/bf16_all_nearest_weight_acc_kahan_seed_1/eval",
    }

acc_analyzer_multi_seed.plot_acc(path_dict, per_step_visual=False, title="ResNet18 CIFAR10 Eval Accuracy", xlabel="Steps", file_name='_acc.log', ylim=(75,101))
acc_analyzer_multi_seed.plot_loss(path_dict, per_step_visual=False, title="ResNet18 CIFAR10 Eval Loss", xlabel="Steps", file_name='_loss.log', ylim=(0,1))
#resnet_acc_analyzer.plot_acc(path_dict, per_step_visual=False, title="ResNet18 CIFAR10 Eval Accuracy", xlabel="Steps")
#resnet_acc_analyzer.plot_loss(path_dict, per_step_visual=False, title="ResNet18 CIFAR10 Eval Loss", xlabel="Steps")



==> stochastic_and_kahan/plot_resnet50_imagenet.py <==
import acc_analyzer
#import acc_analyzer_multi_seed

# ResNet50 ImageNet Train
path_dict = {
    "Full precision":"/projects/pedramz/resnet-imagenet/tmp/full_precision_seed_1/train",
    #"BF16 All Nearest":"/projects/pedramz/resnet-imagenet/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/train",
    "16-bit stochastic":"/projects/pedramz/resnet-imagenet/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_stochastic_seed_1/train",
    #"Weight Accumulation BF16 Kahan":"/projects/pedramz/resnet-imagenet/tmp/bf16_all_near_weight_acc_kahan_seed_1/train",
    # Old kahan run
    "16-bit kahan":"/projects/pedramz/resnet-imagenet/tmp/bf16_all_near_weight_acc_kahan_seed_1/train",
    }

acc_analyzer.plot_acc(path_dict, per_step_visual=True, title="ResNet50 ImageNet Train Accuracy", window_width=1000)
acc_analyzer.plot_loss(path_dict, per_step_visual=True, title="ResNet50 ImageNet Train Loss", window_width=100)

# ResNet50 ImageNet Eval
path_dict = {
    "Full precision":"/projects/pedramz/resnet-imagenet/tmp/full_precision_seed_1/test",
    #"BF16 All Nearest":"/projects/pedramz/resnet-imagenet/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_near_seed_1/test",
    "16-bit stochastic":"/projects/pedramz/resnet-imagenet/tmp/bf16_fw_near_bw_near_optim_near_weight_acc_stochastic_seed_1/test",
    #"Weight Accumulation BF16 Kahan":"/projects/pedramz/resnet-imagenet/tmp/bf16_all_near_weight_acc_kahan_seed_1/test",
    # Old kahan run
    "16-bit kahan":"/projects/pedramz/resnet-imagenet/tmp/bf16_all_near_weight_acc_kahan_seed_1/test",
    }

acc_analyzer.plot_acc(path_dict, per_step_visual=False, title="ResNet50 ImageNet Eval Accuracy", xlabel="Steps")
#acc_analyzer.plot_loss(path_dict, per_step_visual=False, title="ResNet50 ImageNet Eval Loss", xlabel="Steps")



==> stochastic_and_kahan/resnet_acc_analyzer.py <==
import matplotlib.pyplot as plt
import numpy as np
from typing import Dict

def window_smooth(a: np.ndarray, width: int = 100, align: str = 'left') -> np.ndarray:
    """
    Compute running window averaging thru convolution
    align: left/middle/right 
      left:   convolution is causal, e.g. output i averaged from [width] points to the left (including) of i
      center: convolution is non-causal, e.g. output i averaged from [width] points centered around i
      right:  convolution is non-causal, e.g. output i averaged from [width] points to the right (including) of i
    """
    weight = np.ones(width) * 1 / width
    b = np.convolve(a, weight, 'valid')
    if align == 'left':
        return b[:len(a)]
    elif align == 'center':
        return b[int(width / 2):int(width / 2) + len(a)]
    elif align == 'right':
        return b[width - 1:]
    else:
        raise ValueError("Unsupported alignment: ".format(align))

def plot_acc(path_dict: Dict[str, str],
             per_step_visual: bool = False,
             title: str = 'Train acc.',
             window_width: int = 100,
             xlabel: str = "Minibatches") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AccMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        acc = np.loadtxt(path_dict[label] + "_acc.log")
        if per_step_visual:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            acc = window_smooth(acc, width=window_width, align='center')
            print(title, label, "best acc ", np.max(acc))
            plt.plot(acc, label=label)
        else:
            if np.mean(acc) < 1.0:
                # the accuracy is recorded in the [0, 1] range
                acc *= 100.0
            print(title, label, "best acc ", np.max(acc))
            plt.plot(acc,'o', label=label, ms = 2)
    plt.ylim(75,101)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Accuracy")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")


def plot_loss(path_dict: Dict[str, str],
              per_step_visual: bool = False,
              title: str = 'Train loss.',
              window_width: int = 100,
              xlabel: str = "Minibatches") -> None:
    """
    Path dict maps a plot curve label to the corresponding log path.
    If per step visual is true, we plot the monitoring results from DisplayMeter.
    If it is false, we plot the monitoring results from AverageMeter.
    """
    plt.figure()
    for label in path_dict.keys():
        loss = np.loadtxt(path_dict[label] + "_loss.log")
        if per_step_visual:
            loss = window_smooth(loss, window_width, align='center')
            plt.plot(loss, label=label)
        else:
            plt.plot(loss, 'o', label=label, ms=2)
    plt.ylim(0,1)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel("Loss")
    plt.legend()
    plt.savefig(title.replace(" ", "_").replace(".", '').lower() + ".pdf")

